Inclusive $\mathrm{D}^0$ photoproduction in ultraperipheral collisions

We compute the differential cross section for inclusive $\mathrm{D}^0$ production in ultraperipheral collisions within the Color Glass Condensate framework. Our predictions are found to be in relatively good agreement with the CMS data at small transverse momentum, which is the region of validity of our approach. Furthermore, we quantify saturation effects by a nuclear modification ratio $R_{pA}$ for $\mathrm{D}^0$ photoproduction and examine both analytically and numerically the collinear factorization limit of the $\mathrm{D}^0$ differential photoproduction cross section.

==> anc/D0_CGC_PT_S17_FIG3.dat <==
# 22/04/2025
# arXiv:2503.16108
# Inclusive $D^0$ photoproduction in UPC. P.Gimeno-Estivill, T.Lappi, H.Mäntysaari

#: description: The double-differential cross sections for prompt $D^0$ production in UPC from transverse quasi-real photons as a function of transverse momentum for the rapidity range $0 < y < 2.0$ in the nucleon-nucleon centre-of-mass frame 5360.0 GeV. 
#: S=(17.4 fm)^2


#: keyword observables: D2SIG/DPT/DYRAP
#: keyword cmenergies: 5360.0
#: RE PB PB --> D0 X
#: SQRT(S)/NUCLEON [GeV] 5360.0

#: YRAP 0.0
PT [GEV]	D2(SIG)/DPT/DYRAP [mb/GEV]
0.20000000	11.90370569
0.40000000	15.81430461
0.60000000	16.16266987
0.80000000	14.82011049
1.00000000	12.84703261
1.20000000	10.79490560
1.40000000	8.89510348
1.60000000	7.24674557
1.80000000	5.86835671
2.00000000	4.74187914
2.20000000	3.83391177
2.40000000	3.10706269
2.60000000	2.52755048
2.80000000	2.06582826
3.00000000	1.69701122
3.20000000	1.40163930
3.40000000	1.16397417
3.60000000	0.97196429
3.80000000	0.81592090
4.00000000	0.68850444
4.20000000	0.58391036
4.40000000	0.49755843
4.60000000	0.42595994
4.80000000	0.36626690
5.00000000	0.31625960
5.20000000	0.27418898
5.40000000	0.23861882
5.60000000	0.20840947
5.80000000	0.18266133
6.00000000	0.16062355
6.20000000	0.14168989
6.40000000	0.12536140
6.60000000	0.11122659
6.80000000	0.09896714
7.00000000	0.08828433
7.20000000	0.07895391
7.40000000	0.07077638
7.60000000	0.06359237
7.80000000	0.05725747
8.00000000	0.05167459
8.20000000	0.04672446
8.40000000	0.04233116
8.60000000	0.03842191
8.80000000	0.03493516
9.00000000	0.03182195
9.20000000	0.02903179
9.40000000	0.02652762
9.60000000	0.02427782
9.80000000	0.02225134
10.00000000	0.02042200
10.20000000	0.01876859
10.40000000	0.01727297
10.60000000	0.01591557
10.80000000	0.01468334
11.00000000	0.01356216
11.20000000	0.01254269
11.40000000	0.01161173
11.60000000	0.01076350
11.80000000	0.00998723
12.00000000	0.00927585


#: YRAP 0.5
PT [GEV]	D2(SIG)/DPT/DYRAP [mb/GEV]
0.20000000	11.07943491
0.40000000	14.56278509
0.60000000	14.71107873
0.80000000	13.36039125
1.00000000	11.47044528
1.20000000	9.54245902
1.40000000	7.79495007
1.60000000	6.30099114
1.80000000	5.06527810
2.00000000	4.06173512
2.20000000	3.25490264
2.40000000	2.61349192
2.60000000	2.11082319
2.80000000	1.71469438
3.00000000	1.40075608
3.20000000	1.15071657
3.40000000	0.95060302
3.60000000	0.78969180
3.80000000	0.65958553
4.00000000	0.55382923
4.20000000	0.46738513
4.40000000	0.39639806
4.60000000	0.33772228
4.80000000	0.28901980
5.00000000	0.24839339
5.20000000	0.21434434
5.40000000	0.18565760
5.60000000	0.16141020
5.80000000	0.14081915
6.00000000	0.12325396
6.20000000	0.10822829
6.40000000	0.09531720
6.60000000	0.08418735
6.80000000	0.07456256
7.00000000	0.06621066
7.20000000	0.05893792
7.40000000	0.05259483
7.60000000	0.04703694
7.80000000	0.04216072
8.00000000	0.03786830
8.20000000	0.03408280
8.40000000	0.03073573
8.60000000	0.02776764
8.80000000	0.02513107
9.00000000	0.02278362
9.20000000	0.02068722
9.40000000	0.01881639
9.60000000	0.01713807
9.80000000	0.01563486
10.00000000	0.01428064
10.20000000	0.01306425
10.40000000	0.01196506
10.60000000	0.01097482
10.80000000	0.01007795
11.00000000	0.00926516
11.20000000	0.00852769
11.40000000	0.00785778
11.60000000	0.00724842
11.80000000	0.00658467
12.00000000	0.00608629


#: YRAP 1.0
PT [GEV]	D2(SIG)/DPT/DYRAP [mb/GEV]
0.20000000	7.07101713
0.40000000	9.31074857
0.60000000	9.41954257
0.80000000	8.56600390
1.00000000	7.37461644
1.20000000	6.15366408
1.40000000	5.04291616
1.60000000	4.09191801
1.80000000	3.30511017
2.00000000	2.66627659
2.20000000	2.15207707
2.40000000	1.73885458
2.60000000	1.40848978
2.80000000	1.14591074
3.00000000	0.93626196
3.20000000	0.76814827
3.40000000	0.63283228
3.60000000	0.52332330
3.80000000	0.43453002
4.00000000	0.36224933
4.20000000	0.30323379
4.40000000	0.25498775
4.60000000	0.21549910
4.80000000	0.18303372
5.00000000	0.15628527
5.20000000	0.13406484
5.40000000	0.11545946
5.60000000	0.09978164
5.80000000	0.08651616
6.00000000	0.07525074
6.20000000	0.06564786
6.40000000	0.05743508
6.60000000	0.05038795
6.80000000	0.04565739
7.00000000	0.04031485
7.20000000	0.03568356
7.40000000	0.03165859
7.60000000	0.02815144
7.80000000	0.02508572
8.00000000	0.02240049
8.20000000	0.02004257
8.40000000	0.01796672
8.60000000	0.01613554
8.80000000	0.01451644
9.00000000	0.01308249
9.20000000	0.01180907
9.40000000	0.01067697
9.60000000	0.00966796
9.80000000	0.00876734
10.00000000	0.00796200
10.20000000	0.00724063
10.40000000	0.00659345
10.60000000	0.00601177
10.80000000	0.00548824
11.00000000	0.00501646
11.20000000	0.00459060
11.40000000	0.00420564
11.60000000	0.00385733
11.80000000	0.00354160
12.00000000	0.00325512


#: YRAP 1.5
PT [GEV]	D2(SIG)/DPT/DYRAP [mb/GEV]
0.20000000	6.88255312
0.40000000	8.86060600
0.60000000	8.74977825
0.80000000	7.76395255
1.00000000	6.52888444
1.20000000	5.32213765
1.40000000	4.24663501
1.60000000	3.35000331
1.80000000	2.63184559
2.00000000	2.07056906
2.20000000	1.63330797
2.40000000	1.29248344
2.60000000	1.02705254
2.80000000	0.82005083
3.00000000	0.65822004
3.20000000	0.53127206
3.40000000	0.43112708
3.60000000	0.35182366
3.80000000	0.28864013
4.00000000	0.23804734
4.20000000	0.19730388
4.40000000	0.16434320
4.60000000	0.13750728
4.80000000	0.11558529
5.00000000	0.09756993
5.20000000	0.08269365
5.40000000	0.07036036
5.60000000	0.06008610
5.80000000	0.05148492
6.00000000	0.04425995
6.20000000	0.03816081
6.40000000	0.03298707
6.60000000	0.02859142
6.80000000	0.02483206
7.00000000	0.02161655
7.20000000	0.01885921
7.40000000	0.01649164
7.60000000	0.01445991
7.80000000	0.01271526
8.00000000	0.01120768
8.20000000	0.00990086
8.40000000	0.00876289
8.60000000	0.00777074
8.80000000	0.00690303
9.00000000	0.00614302
9.20000000	0.00547567
9.40000000	0.00488913
9.60000000	0.00437168
9.80000000	0.00391514
10.00000000	0.00351129
10.20000000	0.00315352
10.40000000	0.00283589
10.60000000	0.00255385
10.80000000	0.00230260
11.00000000	0.00207853
11.20000000	0.00187863
11.40000000	0.00169992
11.60000000	0.00153981
11.80000000	0.00139636
12.00000000	0.00126743


#: YRAP 2.0
PT [GEV]	D2(SIG)/DPT/DYRAP [mb/GEV]
0.20000000	4.26184957
0.40000000	5.42017544
0.60000000	5.27277344
0.80000000	4.60066202
1.00000000	3.79863419
1.20000000	3.04165145
1.40000000	2.39310782
1.60000000	1.86461502
1.80000000	1.44614798
2.00000000	1.12037006
2.20000000	0.86907183
2.40000000	0.67610801
2.60000000	0.52813834
2.80000000	0.41448880
3.00000000	0.32694186
3.20000000	0.25925342
3.40000000	0.20668835
3.60000000	0.16566854
3.80000000	0.13349014
4.00000000	0.10811305
4.20000000	0.08797409
4.40000000	0.07196223
4.60000000	0.05912099
4.80000000	0.04878442
5.00000000	0.04042905
5.20000000	0.03363848
5.40000000	0.02809830
5.60000000	0.02355702
5.80000000	0.01981958
6.00000000	0.01673630
6.20000000	0.01417005
6.40000000	0.01204058
6.60000000	0.01026120
6.80000000	0.00876949
7.00000000	0.00751680
7.20000000	0.00646170
7.40000000	0.00556955
7.60000000	0.00481532
7.80000000	0.00417289
8.00000000	0.00362593
8.20000000	0.00315860
8.40000000	0.00275697
8.60000000	0.00241353
8.80000000	0.00211979
9.00000000	0.00186471
9.20000000	0.00164399
9.40000000	0.00145242
9.60000000	0.00128558
9.80000000	0.00113830
10.00000000	0.00101174
10.20000000	0.00089888
10.40000000	0.00079895
10.60000000	0.00071013
10.80000000	0.00063081
11.00000000	0.00055978
11.20000000	0.00049660
11.40000000	0.00043838
11.60000000	0.00038668
11.80000000	0.00034124
12.00000000	0.00030024


==> anc/D0_CGC_Y_S17_FIG4.dat <==
# 22/04/2025
# arXiv:2503.16108
# Inclusive $D^0$ photoproduction in UPC. P.Gimeno-Estivill, T.Lappi, H.Mäntysaari

#: description: The double-differential cross sections for prompt $D^0$ production in UPC from transverse quasi-real photons as a function of transverse momentum for the rapidity range $-2.0 < y < 2.0$ in the nucleon-nucleon centre-of-mass frame 5360.0 GeV. 
#: S=(17.4 fm)^2


#: keyword observables: D2SIG/DPT/DYRAP
#: RE PB PB --> D0 X
#: SQRT(S)/NUCLEON [GeV] 5360.0


#: PT 0.0 TO 1.0 [GEV]
YRAP, YRAP LOW, YRAP HIGH,D2(SIG)/DPT/DYRAP [mb/GEV],
-1.5,-2.0,-1.0,8.17664
-0.5,-1.0,0.0,9.0340
0.5,0.0,1.0,10.433
1.5,1.0,2.0,6.3445


#: PT 1.0 TO 2.0 [GEV]
YRAP, YRAP LOW, YRAP HIGH,D2(SIG)/DPT/DYRAP [mb/GEV],
-1.5,-2.0,-1.0,5.8451
-0.5,-1.0,0.0,6.4841
0.5,0.0,1.0,7.0219
1.5,1.0,2.0,3.9658


#: PT 2.0 TO 5.0 [GEV]
YRAP, YRAP LOW, YRAP HIGH,D2(SIG)/DPT/DYRAP [mb/GEV],
-1.5,-2.0,-1.0,1.0927
-0.5,-1.0,0.0,1.2388
0.5,0.0,1.0,1.2239
1.5,1.0,2.0,0.5854


#: PT 5.0 TO 8.0 [GEV]
YRAP, YRAP LOW, YRAP HIGH,D2(SIG)/DPT/DYRAP [mb/GEV],
-1.5,-2.0,-1.0,0.1276
-0.5,-1.0,0.0,0.1353
0.5,0.0,1.0,0.1049
1.5,1.0,2.0,0.0422


#: PT 8.0 TO 12.0 [GEV]
YRAP, YRAP LOW, YRAP HIGH,D2(SIG)/DPT/DYRAP [mb/GEV],
-1.5,-2.0,-1.0,0.0266
-0.5,-1.0,0.0,0.0364
0.5,0.0,1.0,0.0166
1.5,1.0,2.0,0.0052

